Invariance Through Latent Alignment

A robot's deployment environment often involves perceptual changes that differ from what it has experienced during training. Standard practices such as data augmentation attempt to bridge this gap by augmenting source images in an effort to extend the support of the training distribution to better cover what the agent might experience at test time. In many cases, however, it is impossible to know test-time distribution-shift a priori, making these schemes infeasible. In this paper, we introduce a general approach, called Invariance Through Latent Alignment (ILA), that improves the test-time performance of a visuomotor control policy in deployment environments with unknown perceptual variations. ILA performs unsupervised adaptation at deployment-time by matching the distribution of latent features on the target domain to the agent's prior experience, without relying on paired data. Although simple, we show that this idea leads to surprising improvements on a variety of challenging adaptation scenarios, including changes in lighting conditions, the content in the scene, and camera poses. We present results on calibrated control benchmarks in simulation -- the distractor control suite -- and a physical robot under a sim-to-real setup.

==> monotex.sh <==
#!/bin/bash

#### important
### Call as ./monotex.sh orig.tex new.tex figs_dir
###
### -Ayan Chakrabarti <ayanc@ttic.edu>
### -Matthew Walter <mwalter@ttic.edu>

intex=$1
outtex=$2
figsdir=$3

latexpand --empty-comments --output /tmp/mono.tex $intex

mv /tmp/mono.tex $outtex


mkdir $figsdir
count=1
# The following is unable to deal with instances where {} is used inside []
#grep -o '\includegraphics[^}]*}' $outtex | cut -f 2 -d { | tr -d }| sort -u |
grep '\includegraphics' $outtex | rev | cut -f 1 -d { | rev | tr -d \} | sort -u |
 while read line; do
    if basename $line | grep '\.[^\.]*' &>/dev/null; then
        fn=$line
        ext2=$(basename $line | grep -o '\.[^\.]*')
        ext=".${line##*.}"
    else
        # Search by extensions for the image
        fn=false
        for ext in .pdf .png .jpg .jpeg; do
            if [ -f "$line$ext" ]; then
                fn=$line$ext
                break
            fi
        done
    fi
    if [ ! -f "$fn" ]; then
        echo "Failed to find file for $line"
    else
        new=$figsdir/fig$count$ext
        echo Moving $fn \($line\) to $new
        cp $fn $new
        line=$(echo $line | sed 's/\//\\\//g')
        new=$(echo $new | sed 's/\//\\\//g')
        cat $2 | sed s/$line/$new/g > /tmp/mono.tex
        mv /tmp/mono.tex $outtex
        count=$((count+1))
    fi
done

